Rapid Brightening of 3I/ATLAS Ahead of Perihelion

Interstellar comet 3I/ATLAS has been approaching its 2025 October 29 perihelion while opposite the Sun from Earth, hindering ground-based optical observations over the preceding month. However, this geometry placed the comet within the fields of view of several space-based solar coronagraphs and heliospheric imagers, enabling its continued observation during its final approach toward perihelion. We report photometry from STEREO-A's SECCHI HI1 and COR2, SOHO's LASCO C3, and GOES-19's CCOR-1 instruments in 2025 September--October, which show a rapid rise in the comet's brightness scaling with heliocentric distance r as r^(-7.5+/-1.0). CCOR-1 also resolves the comet as an extended source with an apparent coma ~4' in diameter. Furthermore, LASCO color photometry shows the comet to be distinctly bluer than the Sun, consistent with gas emission contributing a substantial fraction of the visible brightness near perihelion.

==> anc/lc.mrt <==
Title: Rapid Brightening of 3I/ATLAS Ahead of Perihelion
Authors: Zhang Q., Battams K.
Table: Photometry of 3I/ATLAS from STEREO/SECCHI, SOHO/LASCO, and GOES-19/CCOR-1
================================================================================
Byte-by-byte Description of file: lc.mrt
--------------------------------------------------------------------------------
 Bytes Format Units  Label     Explanations
--------------------------------------------------------------------------------
 1-11  F11.3  d      t       [2460930.91/2460974.57] Average time (JD)        
13-23  F11.3  d      t1      [2460930.42/2460974.42] Start time (JD)          
25-35  F11.3  d      t2      [2460931.41/2460974.7] End time (JD)             
37-44  A8     ---    filt    Instrument/bandpass                              
46-50  F5.2   ---    mag     [9.07/13.94] Observed magnitude                  
52-55  F4.2   ---    err     [0.05/0.36] Magnitude uncertainty                
57-61  F5.3   AU     r       [1.36/2.19] Heliocentric distance at average time
63-67  F5.3   AU     d       [2.33/3.03] Observation distance at average time 
69-73  F5.2   deg    phase   [1.81/10.2] Phase angle at average time          
--------------------------------------------------------------------------------
Notes:
--------------------------------------------------------------------------------
2460930.919 2460930.426 2460931.412 HI1A     13.93 0.21 2.182 3.029 10.19
2460932.922 2460932.426 2460933.412 HI1A     13.59 0.15 2.126 2.996 9.37 
2460934.922 2460934.419 2460935.412 HI1A     13.32 0.12 2.072 2.962 8.51 
2460935.919 2460935.419 2460936.412 HI1A     12.89 0.19 2.046 2.945 8.07 
2460936.919 2460936.426 2460937.412 HI1A     13.19 0.11 2.017 2.926 7.56 
2460937.919 2460937.426 2460938.412 HI1A     13.23 0.12 1.991 2.908 7.07 
2460938.919 2460938.426 2460939.412 HI1A     13.21 0.18 1.965 2.889 6.56 
2460939.919 2460939.426 2460940.412 HI1A     12.84 0.13 1.939 2.870 6.03 
2460940.919 2460940.426 2460941.412 HI1A     12.93 0.19 1.913 2.851 5.49 
2460941.919 2460941.426 2460942.412 HI1A     12.63 0.13 1.888 2.831 4.94 
2460942.903 2460942.426 2460943.412 HI1A     12.51 0.36 1.864 2.811 4.39 
2460948.086 2460946.850 2460949.329 COR2A    12.01 0.34 1.740 2.702 1.82 
2460950.180 2460949.350 2460951.037 COR2A    11.48 0.35 1.694 2.655 2.01 
2460964.804 2460964.296 2460965.288 C3 Clear 10.09 0.09 1.440 2.412 5.28 
2460965.802 2460965.304 2460966.296 C3 Clear 9.87  0.21 1.428 2.405 4.36 
2460966.817 2460966.304 2460967.296 C3 Clear 10.24 0.22 1.417 2.397 3.46 
2460967.079 2460966.584 2460967.573 CCOR1    9.72  0.12 1.414 2.404 3.34 
2460967.799 2460967.304 2460968.296 C3 Clear 9.89  0.21 1.407 2.390 2.67 
2460968.083 2460967.584 2460968.573 CCOR1    9.36  0.26 1.404 2.397 2.54 
2460969.078 2460968.584 2460969.573 CCOR1    9.22  0.17 1.395 2.389 1.98 
2460970.814 2460970.313 2460971.304 C3 Clear 9.19  0.27 1.382 2.365 2.24 
2460971.079 2460970.584 2460971.573 CCOR1    9.36  0.33 1.380 2.372 2.38 
2460971.813 2460971.313 2460972.296 C3 Clear 9.75  0.21 1.375 2.357 3.01 
2460972.079 2460971.584 2460972.573 CCOR1    9.15  0.05 1.374 2.363 3.18 
2460972.921 2460972.413 2460973.404 C3 Clear 9.48  0.13 1.369 2.346 4.06 
2460973.009 2460972.584 2460973.344 CCOR1    9.07  0.06 1.369 2.355 4.07 
2460973.905 2460973.413 2460974.404 C3 Clear 9.57  0.15 1.365 2.338 5.03 
2460974.560 2460974.413 2460974.696 C3 Clear 9.64  0.17 1.362 2.331 5.73 

